Rate-2/3 Girth-8 (3,18)-Regular Quantum LDPC Codes from Two-Branch Finite-Field Bases and CPM Lifts

We construct a rate-$2/3$ quantum low-density parity-check (LDPC) code from a $(3,18)$-regular two-branch finite-field base and a circulant-permutation-matrix (CPM) lift of degree $P=101$. The resulting code is a Calderbank--Shor--Steane (CSS) code with parameters $[[34542,23032,18]]$. Its distance is established by a computer-assisted proof: an explicit nontrivial logical operator gives the upper bound, and a complete symmetry-reduced enumeration excludes every nonzero vector of weight below 18 in both parity-check kernels. We also prove that every affine-in-$t$ CPM lift of the same base satisfying CSS orthogonality has distance at most 18 for every prime lift degree $P>19$. The construction has row weight 18 and column weight 3, and the Tanner graphs of $H_X$ and $H_Z$ separately have girth 8. Decoder experiments with log-likelihood-ratio (LLR) joint belief propagation (BP) and deterministic post-processing show no failures in $10^8$ trials at $p=0.01$, and a finite-length frame error rate (FER) sweep estimates the transition near $p=0.029$.

==> distance_certificate/analysis/enumerate.cpp <==
#include <algorithm>
#include <array>
#include <chrono>
#include <cstdlib>
#include <fstream>
#include <iostream>
#include <stdexcept>
#include <string>
#include <utility>
#include <vector>
using namespace std;
struct Pattern{int w;vector<array<int,3>> a;};
int n,m,R;vector<array<int,3>> checks;vector<array<int,18>> rows;vector<int> reps;array<vector<int>,3> pairtab;
int lookup(int g,int r,int h,int s){if(g>h){swap(g,h);swap(r,s);}int q=g==0?h-1:2;return pairtab[q][(r%R)*R+s%R];}
vector<int> order_,assigned_,memo,choice_;Pattern pat;long long nodes_,found_;vector<int> witness;
int best(int mask){int full=(1<<pat.w)-1;if(mask==full)return 0;int &ans=memo[mask];if(ans>=0)return ans;ans=99;int bestdeg=-1;
 for(int v=0;v<pat.w;v++)if(!(mask>>v&1)){int d=0;for(int u:pat.a[v])d+=mask>>u&1;if(!d)continue;int value=(d==1)+best(mask|(1<<v));if(value<ans||(value==ans&&d>bestdeg)){ans=value;bestdeg=d;choice_[mask]=v;}}
 return ans;
}
bool search_(int depth){nodes_++;if(depth==pat.w){found_++;witness=assigned_;return true;}int v=order_[depth];array<int,3> req{-1,-1,-1};int ng=0,g0=-1,g1=-1;
 for(int g=0;g<3;g++){int u=pat.a[v][g];if(assigned_[u]>=0){req[g]=checks[assigned_[u]][g];if(ng==0)g0=g;else if(ng==1)g1=g;ng++;}}
 auto attempt=[&](int col){if(col<0)return false;for(int c:assigned_)if(c==col)return false;for(int g=0;g<3;g++)if(req[g]>=0&&checks[col][g]!=req[g])return false;assigned_[v]=col;bool ok=search_(depth+1);assigned_[v]=-1;return ok;};
 if(ng>=2)return attempt(lookup(g0,req[g0],g1,req[g1]));
 if(ng==1){for(int col:rows[req[g0]])if(attempt(col))return true;return false;}throw runtime_error("disconnected order");
}
int main(int argc,char**argv){if(argc<4)return 2;ifstream input(argv[1]);int nr;input>>n>>m>>nr;R=m/3;reps.resize(nr);for(int &x:reps)input>>x;rows.resize(m);for(auto &r:rows)for(int &x:r)input>>x;checks.resize(n);for(auto &c:checks)for(int &x:c)input>>x;
 for(auto &t:pairtab)t.assign(R*R,-1);for(int j=0;j<n;j++)for(int g=0;g<3;g++)for(int h=g+1;h<3;h++){int q=g==0?h-1:2;int &v=pairtab[q][(checks[j][g]%R)*R+checks[j][h]%R];if(v>=0)throw runtime_error("4-cycle");v=j;}
 long long triangles=0;for(int root:reps)for(int g=0;g<3;g++)for(int h=g+1;h<3;h++){int k=3-g-h;for(int a:rows[checks[root][g]])if(a!=root)for(int b:rows[checks[root][h]])if(b!=root&&checks[a][k]==checks[b][k])triangles++;}
 cout<<"No 4-cycles. Root-orbit triangle count: "<<triangles<<endl;if(triangles)throw runtime_error("6-cycle");
 ifstream pin(argv[2]);int np;pin>>np;vector<Pattern> patterns(np);for(auto &p:patterns){pin>>p.w;p.a.resize(p.w);for(auto &a:p.a)for(int &x:a)pin>>x;}
 int maxw=atoi(argv[3]);int current=0,pc=0;long long total=0;auto start=chrono::steady_clock::now();ofstream out(string(argv[1])+".results.jsonl");
 for(auto p:patterns){if(p.w>maxw)break;if(current!=p.w){if(current){cout<<"COMPLETED w="<<current<<" patterns="<<pc<<" nodes="<<total<<endl;out<<"{\"weight\":"<<current<<",\"patterns_completed\":"<<pc<<",\"nodes\":"<<total<<",\"found\":false}"<<endl;}current=p.w;pc=0;total=0;}
  pat=p;memo.assign(1<<p.w,-1);choice_.assign(1<<p.w,-1);int root=0,minbranches=99;for(int v=0;v<p.w;v++){int b=best(1<<v);if(b<minbranches){minbranches=b;root=v;}}
  int mask=1<<root;order_={root};while((int)order_.size()<p.w){int v=choice_[mask];order_.push_back(v);mask|=1<<v;}assigned_.assign(p.w,-1);nodes_=0;found_=0;
  for(int col:reps){assigned_[root]=col;if(search_(1))break;assigned_[root]=-1;}
  pc++;total+=nodes_;if(found_){sort(witness.begin(),witness.end());cout<<"FOUND w="<<p.w<<" pattern="<<pc<<" branches="<<minbranches<<" support:";for(int j:witness)cout<<" "<<j;cout<<endl;out<<"{\"weight\":"<<p.w<<",\"found\":true,\"support\":[";for(int i=0;i<p.w;i++){if(i)out<<",";out<<witness[i];}out<<"]}"<<endl;return 0;}
  if(pc%20==0)cout<<"progress w="<<p.w<<" pattern="<<pc<<" nodes="<<total<<" elapsed="<<chrono::duration<double>(chrono::steady_clock::now()-start).count()<<endl;
 }
 if(current){cout<<"COMPLETED w="<<current<<" patterns="<<pc<<" nodes="<<total<<endl;out<<"{\"weight\":"<<current<<",\"patterns_completed\":"<<pc<<",\"nodes\":"<<total<<",\"found\":false}"<<endl;}
}


==> distance_certificate/analysis/patterns_fast.py <==
import json,itertools,time,sys
from pathlib import Path

def parts(n,lo=4):
 if n==0:yield []
 for x in range(lo,n+1,2):
  for rest in parts(n-x,x):yield [x]+rest

def matchings(v,forbidden):
 if not v:yield [];return
 a,*rest=v
 for i,b in enumerate(rest):
  if (a,b) in forbidden:continue
  for m in matchings(rest[:i]+rest[i+1:],forbidden):yield [(a,b)]+m

def canonical(adj):
 outs=[]
 for root in range(len(adj)):
  order=[root];ids={root:0}
  for v in order:
   for u in adj[v]:
    if u not in ids:ids[u]=len(order);order.append(u)
  if len(order)<len(adj):return None
  outs.append(tuple(ids[u] for v in order for u in adj[v]))
 return min(outs)

out={}
for n in range(6,int(sys.argv[1]) + 1 if len(sys.argv)>1 else 13,2):
 start=time.time();found=set()
 for ps in parts(n):
  adj=[[-1]*3 for _ in range(n)];off=0
  for size in ps:
   for k in range(size):
    a=off+k;b=off+(k+1)%size;c=k%2
    adj[a][c]=b;adj[b][c]=a
   off+=size
  forbidden={tuple(sorted((a,b))) for a in range(n) for b in adj[a][:2]}
  forbidden|={tuple(sorted((adj[a][0],adj[a][1]))) for a in range(n)}
  for pairs in matchings(list(range(n)),forbidden):
   for a,b in pairs:adj[a][2]=b;adj[b][2]=a
   key=canonical(adj)
   if key:found.add(key)
 out[n]=[[list(p[3*v:3*v+3]) for v in range(n)] for p in sorted(found)]
 print(n,len(found),'patterns',time.time()-start,flush=True)
Path('analysis/patterns.json').write_text(json.dumps(out))
with open('analysis/patterns.txt','w') as f:
 f.write(str(sum(map(len,out.values())))+'\n')
 for n,patterns in out.items():
  for p in patterns:f.write(str(n)+' '+' '.join(map(str,sum(p,[])))+'\n')


==> distance_certificate/analysis/prepare.py <==
import csv,json,collections,hashlib
from pathlib import Path
P=101;n0=342;m0=57
shifts={s:{} for s in 'XZ'}
for e in csv.DictReader(open('source/rate23_qldpc_2606_27130_edge_shifts.csv')):shifts[e['side']][int(e['row']),int(e['col'])]=int(e['shift'])
permcol=lambda j: j//171*171+((j%171)//9+1)%19*9+j%9
permrow=lambda i:i//19*19+(i%19+1)%19
report={}
for side in 'XZ':
 rows=json.loads(Path('source/H'+side.lower()+'_rows.json').read_text());cols=[[-1]*3 for _ in range(n0*P)]
 assert len(rows)==m0*P
 for i,r in enumerate(rows):
  assert len(r)==18 and len(set(r))==18
  for j in r:
   g=i//(19*P);assert cols[j][g]<0;cols[j][g]=i
 assert all(min(x)>=0 for x in cols)
 calc=[[] for _ in rows]
 for (i,j),sigma in shifts[side].items():
  for s in range(P):calc[i*P+s].append(j*P+(s+sigma)%P)
 assert all(sorted(x)==sorted(y) for x,y in zip(rows,calc))
 adj=[[] for _ in range(n0+m0)]
 for (i,j),sigma in shifts[side].items():
  delta=(shifts[side][permrow(i),permcol(j)]-sigma)%P
  adj[i+n0].append((j,delta));adj[j].append((i+n0,-delta))
 potentials={};ok=True
 for root in range(len(adj)):
  if root in potentials:continue
  potentials[root]=0;q=collections.deque([root])
  while q:
   v=q.popleft()
   for w,d in adj[v]:
    val=(potentials[v]+d)%P
    if w in potentials:ok &= potentials[w]==val
    else:potentials[w]=val;q.append(w)
 reps=[j*P for j in list(range(9))+list(range(171,180))] if ok else [j*P for j in range(n0)]
 with open('analysis/H'+side+'.txt','w') as f:
  f.write(f'{len(cols)} {len(rows)} {len(reps)}\n')
  f.write(' '.join(map(str,reps))+'\n')
  for r in rows:f.write(' '.join(map(str,r))+'\n')
  for c in cols:f.write(' '.join(map(str,c))+'\n')
 report[side]={'row_count':len(rows),'column_count':len(cols),'translation_automorphism_verified':ok,'root_count':len(reps),'column_sheet_offsets':[potentials[j] for j in range(n0)] if ok else None,'row_sheet_offsets':[potentials[n0+i] for i in range(m0)] if ok else None,'sha256_rows':hashlib.sha256(Path('source/H'+side.lower()+'_rows.json').read_bytes()).hexdigest()}
 print(side, 'exact CSV/row agreement; translation automorphism',ok,'root representatives',len(reps),flush=True)
Path('analysis/preparation.json').write_text(json.dumps(report,indent=2))


==> distance_certificate/run_exact_search.py <==
#!/usr/bin/env python3
"""Reproduce the computer-assisted d = 18 result. Requires Python 3 and g++."""
import argparse
import hashlib
import json
import subprocess
import sys
from pathlib import Path

ROOT=Path(__file__).resolve().parent
parser=argparse.ArgumentParser()
parser.add_argument('--regenerate-patterns',action='store_true',help='Regenerate every colored graph pattern and require an identical SHA-256.')
args=parser.parse_args()
def run(command):subprocess.run(command,cwd=ROOT,check=True)
run([sys.executable,'verify_certificate.py'])
run([sys.executable,'analysis/prepare.py'])
if args.regenerate_patterns:
 expected=hashlib.sha256((ROOT/'analysis/patterns.txt').read_bytes()).hexdigest()
 run([sys.executable,'analysis/patterns_fast.py','16'])
 actual=hashlib.sha256((ROOT/'analysis/patterns.txt').read_bytes()).hexdigest()
 if actual!=expected:raise RuntimeError('Regenerated pattern file differs')
run(['g++','-std=c++17','-O3','-o','analysis/enumerate','analysis/enumerate.cpp'])
counts={6:1,8:10,10:22,12:226,14:1838,16:25375}
for side in 'XZ':
 run(['analysis/enumerate','analysis/H'+side+'.txt','analysis/patterns.txt','16'])
 lines=(ROOT/('analysis/H'+side+'.txt.results.jsonl')).read_text().splitlines()
 results=[json.loads(line) for line in lines]
 if len(results)!=len(counts):raise RuntimeError('Incomplete search')
 for result,(weight,count) in zip(results,counts.items()):
  if result['weight']!=weight or result.get('patterns_completed')!=count or result.get('found') is not False:
   raise RuntimeError('Search did not establish the claimed lower bound')
print('VERIFIED: no nonzero kernel vector of weight < 18 on either side; explicit nontrivial Z logical of weight 18. Therefore [[34542, 23032, 18]].')


==> distance_certificate/verify_certificate.py <==
#!/usr/bin/env python3
"""Independently verify the explicit d <= 18 certificate and search symmetries.
This script does not perform the exhaustive search required for d >= 18.
Only Python's standard library is required.
"""
import collections
import hashlib
import json
from pathlib import Path

ROOT=Path(__file__).resolve().parent
N=34542; P=101
EXPECTED={
 'X':'7c6e4cf92b77bb21cb2e30ba3a4cce6d55845ae026d4233d0d2528fa618a3cdb',
 'Z':'fe2daafa9353172809ea45fbe1db64e6228391f5fd778a7dbf226e991120b3e2',
}

def require(ok,message):
 if not ok:raise ValueError(message)

def vector(support):
 require(len(set(support))==len(support),'Repeated support index')
 require(all(isinstance(j,int) and 0<=j<N for j in support),'Bad support index')
 return sum(1<<j for j in support)

def rank(rows):
 basis={}
 for row in rows:
  v=vector(row)
  while v:
   p=v.bit_length()-1
   if p in basis:v^=basis[p]
   else:basis[p]=v;break
 return len(basis)

H={};columns={};ranks={}
for side in 'XZ':
 path=ROOT/'source'/('H'+side.lower()+'_rows.json')
 raw=path.read_bytes()
 require(hashlib.sha256(raw).hexdigest()==EXPECTED[side],'Source SHA-256 mismatch')
 H[side]=json.loads(raw);require(len(H[side])==5757,'Wrong row count')
 columns[side]=[[] for _ in range(N)]
 for i,row in enumerate(H[side]):
  vector(row);require(len(row)==18,'Wrong row weight')
  for j in row:columns[side][j].append(i)
 require(all(sorted(i//1919 for i in c)==[0,1,2] for c in columns[side]),'Wrong column groups')
 ranks[side]=rank(H[side]);require(ranks[side]==5755,'Wrong matrix rank')
for row in H['Z']:
 incidence=collections.Counter(i for j in row for i in columns['X'][j])
 require(all(c%2==0 for c in incidence.values()),'CSS orthogonality failed')

cert=json.loads((ROOT/'results'/'weight18_certificate.json').read_text())
z=vector(cert['z_support']);x=vector(cert['x_separating_support'])
require(z.bit_count()==18,'Z witness does not have weight 18')
require(all((vector(row)&z).bit_count()%2==0 for row in H['X']),'Hx*z is nonzero')
require(all((vector(row)&x).bit_count()%2==0 for row in H['Z']),'Hz*x is nonzero')
require((x&z).bit_count()%2==1,'Witnesses do not anticommute')

sym=json.loads((ROOT/'results'/'preparation.json').read_text())
pc=lambda j:j//171*171+((j%171)//9+1)%19*9+j%9
pr=lambda i:i//19*19+(i%19+1)%19
for side in 'XZ':
 u=sym[side]['column_sheet_offsets'];v=sym[side]['row_sheet_offsets']
 perm=[P*pc(j//P)+(j%P+u[j//P])%P for j in range(N)]
 sheet=[j//P*P+(j%P+1)%P for j in range(N)]
 require(len(set(perm))==N,'Translation is not a permutation')
 for i,row in enumerate(H[side]):
  dest=P*pr(i//P)+(i%P+v[i//P])%P
  require({perm[j] for j in row}==set(H[side][dest]),'Translation does not preserve checks')
  dest=i//P*P+(i%P+1)%P
  require({sheet[j] for j in row}==set(H[side][dest]),'Sheet shift does not preserve checks')
 covered=set()
 for j in list(range(9))+list(range(171,180)):
  root=P*j;orbit={root};queue=collections.deque([root])
  while queue:
   a=queue.popleft()
   for b in (perm[a],sheet[a]):
    if b not in orbit:orbit.add(b);queue.append(b)
  require(len(orbit)==1919,'Incorrect root orbit size')
  require(not covered.intersection(orbit),'Root orbits overlap')
  covered.update(orbit)
 require(len(covered)==N,'Root orbits do not cover all variables')

print(json.dumps({'verified':True,'n':N,'rank_Hx':ranks['X'],'rank_Hz':ranks['Z'],
 'k':N-ranks['X']-ranks['Z'],'Z_logical_weight':z.bit_count(),
 'X_separating_weight':x.bit_count(),'Hx_z':0,'Hz_x':0,'x_dot_z_mod2':1,
 'certified_upper_bound':18,'root_orbits_per_side':18,'root_orbit_size':1919},indent=2))


==> verify_affine_ceiling.py <==
#!/usr/bin/env python3
"""Verify the coefficient-independent weight-18 ceiling in the affine CPM ansatz.

The computation is exact over the rationals.  For each of the ten sheet-
consistency forms L, it constructs an integer identity

    456 L + sum_j m_j E_j = 0,

where the E_j are the lifted CSS-orthogonality equations.  Consequently L=0
over every prime field of characteristic greater than 19 whenever all E_j=0.
Only the Python standard library is used.
"""

from collections import defaultdict, deque
from fractions import Fraction
from math import gcd
import json


Q = 19
M = [1, 4, 16, 7, 9, 17, 11, 6, 5]
A = [[0, 16, 17], [0, 2, 14]]
B = [[4, 10, 11], [11, 10, 5]]
N0 = 342
M0 = 57
NVAR = 216
CLEARING_FACTOR = 456


def decode_column(j):
    branch, remainder = divmod(j, Q * len(M))
    t, h_index = divmod(remainder, len(M))
    return branch, t, h_index


def row_of(side, group, column):
    branch, t, h_index = decode_column(column)
    coefficients = A if side == "X" else B
    return group * Q + (t + coefficients[branch][group] * M[h_index]) % Q


def variable_index(side, group, branch, h_index, degree):
    side_index = 0 if side == "X" else 1
    return ((((side_index * 3 + group) * 2 + branch) * 9 + h_index) * 2
            + degree)


def shift_form(side, group, column):
    branch, t, h_index = decode_column(column)
    return {
        variable_index(side, group, branch, h_index, 0): 1,
        variable_index(side, group, branch, h_index, 1): t,
    }


def add_scaled(target, source, scale):
    for key, value in source.items():
        new_value = target.get(key, 0) + scale * value
        if new_value:
            target[key] = new_value
        else:
            target.pop(key, None)


def base_rows(side):
    rows = [[] for _ in range(M0)]
    for column in range(N0):
        for group in range(3):
            rows[row_of(side, group, column)].append(column)
    assert all(len(row) == 18 for row in rows)
    return rows


def orthogonality_equations():
    x_rows = base_rows("X")
    z_rows = base_rows("Z")
    equations = []
    for x_index, x_row in enumerate(x_rows):
        x_columns = set(x_row)
        for z_index, z_row in enumerate(z_rows):
            common = sorted(x_columns.intersection(z_row))
            if not common:
                continue
            assert len(common) == 2
            equation = {}
            x_group, z_group = x_index // Q, z_index // Q
            add_scaled(equation, shift_form("X", x_group, common[0]), 1)
            add_scaled(equation, shift_form("Z", z_group, common[0]), -1)
            add_scaled(equation, shift_form("X", x_group, common[1]), -1)
            add_scaled(equation, shift_form("Z", z_group, common[1]), 1)
            equations.append(equation)
    assert len(equations) == 1539
    return equations


def unavoidable_support():
    support = []
    for h_index, h in enumerate(M):
        support.append(((6 - 6 * h) % Q) * 9 + h_index)
        support.append(171 + ((6 - 9 * h) % Q) * 9 + h_index)
    return sorted(support)


def primitive(row):
    common_divisor = 0
    for value in row.values():
        common_divisor = gcd(common_divisor, abs(value))
    row = {key: value // common_divisor for key, value in row.items()}
    if row[min(row)] < 0:
        row = {key: -value for key, value in row.items()}
    return row


def cycle_forms():
    support = unavoidable_support()
    position = {column: index for index, column in enumerate(support)}
    touched = defaultdict(list)
    for column in support:
        for group in range(3):
            touched[row_of("X", group, column)].append(column)
    assert len(touched) == 27
    assert all(len(columns) == 2 for columns in touched.values())

    adjacency = [[] for _ in support]
    for row_index, (a, b) in touched.items():
        group = row_index // Q
        difference = {}
        add_scaled(difference, shift_form("X", group, a), 1)
        add_scaled(difference, shift_form("X", group, b), -1)
        ia, ib = position[a], position[b]
        adjacency[ia].append((ib, difference))
        adjacency[ib].append((ia, {key: -value
                                   for key, value in difference.items()}))

    potentials = [None] * len(support)
    forms = []
    components = 0
    for root in range(len(support)):
        if potentials[root] is not None:
            continue
        components += 1
        potentials[root] = {}
        queue = deque([root])
        while queue:
            a = queue.popleft()
            for b, difference in adjacency[a]:
                predicted = dict(potentials[a])
                add_scaled(predicted, difference, -1)
                if potentials[b] is None:
                    potentials[b] = predicted
                    queue.append(b)
                else:
                    cycle = dict(potentials[b])
                    add_scaled(cycle, predicted, -1)
                    if cycle:
                        forms.append(primitive(cycle))
    assert components == 1
    unique = {tuple(sorted(form.items())): form for form in forms}
    assert len(unique) == 10
    return support, list(unique.values())


def reduce_row(row, combination, basis):
    row = {key: Fraction(value) for key, value in row.items() if value}
    combination = dict(combination)
    while row:
        pivot = min(row)
        if pivot not in basis:
            break
        factor = row[pivot]
        basis_row, basis_combination = basis[pivot]
        add_scaled(row, basis_row, -factor)
        add_scaled(combination, basis_combination, -factor)
    return row, combination


def row_basis(equations):
    basis = {}
    for index, equation in enumerate(equations):
        row, combination = reduce_row(
            equation, {index: Fraction(1)}, basis)
        if not row:
            continue
        pivot = min(row)
        inverse = 1 / row[pivot]
        row = {key: value * inverse for key, value in row.items()}
        combination = {key: value * inverse
                       for key, value in combination.items()}
        basis[pivot] = (row, combination)
    assert len(basis) == 166
    return basis


def verify_identity(target, combination, equations):
    residual = {key: CLEARING_FACTOR * value
                for key, value in target.items()}
    for equation_index, coefficient in combination.items():
        integer_coefficient = coefficient * CLEARING_FACTOR
        assert integer_coefficient.denominator == 1
        add_scaled(residual, equations[equation_index],
                   integer_coefficient.numerator)
    assert not residual


def main():
    equations = orthogonality_equations()
    support, targets = cycle_forms()
    basis = row_basis(equations)
    terms_per_identity = []
    for target in targets:
        remainder, combination = reduce_row(target, {}, basis)
        assert not remainder
        assert all(CLEARING_FACTOR % value.denominator == 0
                   for value in combination.values())
        verify_identity(target, combination, equations)
        terms_per_identity.append(len(combination))
    print(json.dumps({
        "verified": True,
        "affine_variables": NVAR,
        "css_equations": len(equations),
        "css_rank_over_Q": len(basis),
        "support": support,
        "occupied_X_checks": 27,
        "fundamental_cycle_forms": len(targets),
        "clearing_factor": CLEARING_FACTOR,
        "clearing_factor_prime_divisors": [2, 3, 19],
        "integer_identity_terms": terms_per_identity,
        "conclusion": "d <= 18 for every prime P > 19",
    }, indent=2))


if __name__ == "__main__":
    main()

